Designing Behavioral Profiles for Language Model Simulation of Out-of-Distribution Human Behavior

Large language models (LLMs) are increasingly used to simulate human behavior, but which descriptions of people improve prediction when experimental designs change remains unclear. We develop a framework that draws candidate behavioral features from the literature and constructs profiles from earlier human experiments. An LLM-based profile generator assigns feature values from observed actions, messages, and surveys; a separate LLM simulates behavior using these profiles. By comparing simulated and observed outcomes in the training data, we select profile contents through forward feature selection, adding features while they improve prediction. We then evaluate the selected contents without modification against outcomes from new participants under new designs. Across 616 public-goods games, 144 multi-party bargaining games, and 1,480 generalized 11--20 money-request designs, leading one-feature profiles predict human outcome distributions better than no profile or general-purpose personas. Profiles with more features provide no clear additional benefit, and features' relative predictive value largely persists across learning and validation. Using profiles from one game family to simulate another produces uneven gains and can make predictions less accurate than simulations without profiles. The framework makes the choice of behavioral information a testable part of simulation design, helping researchers assess which descriptions remain useful as experimental conditions change.

==> anc/README.txt <==
Companion tables for Designing Behavioral Profiles for Language Model Simulation of Out-of-Distribution Human Behavior

feature_codebooks.tsv contains all 57 candidate features, their definitions, 0/5/10 scoring anchors, evidence requirements and interpretation limits. Public-goods and bargaining literature tags have been expanded into references and links. The references for all three game families also appear in the manuscript bibliography. Evidence codes: D denotes direct behavioral evidence; O, a relevant opportunity or event; C, communication evidence; H, an interpretable time horizon; S, participant-survey evidence; T, interpretable timing; X, comparison across games or stages; and W, an inference about motives or beliefs that requires particular caution. A slash lists the types of evidence or opportunity relevant to the feature; the accompanying evidence and interpretation text specifies how they apply. These codes describe evidence requirements, not whether a feature predicts simulation outcomes.

feature_identification.tsv contains all 57 candidates' numerical-value rates, medians, interquartile ranges and learning ranks. Rates are percentages of learning records; generalized 11–20 weights each response-type profile by the number of observed human choices it represents. Numerical availability is distinct from eligibility for selection (Appendices C and D). A dash means no rank, not a rank of zero.

These tab-separated UTF-8 files open in a text editor or spreadsheet. They contain aggregate descriptions and codebooks, not participant-level records. The full ISR appendix is preserved separately.

Feature names and definitions follow the manuscript. C03 is labeled “Preference for equal exchange quantities”; historical prompts use “Facial equality preference” for the same feature. Identifiers and the meaning of numerical anchors are unchanged.


==> anc/feature_codebooks.tsv <==
feature_id	feature	definition	anchors_0_5_10	evidence_and_interpretation_rules	literature
P01	Baseline cooperation propensity	Typical contribution level before accounting for responses to other participants' later behavior.	0 = contributes nothing or almost nothing; 5 = contributes about half the feasible endowment; 10 = contributes all or almost all.	Code: D. Evidence: first-round and early-round contribution shares. Interpretation limit: Control for feasible endowment and defaults; do not infer motive.	"Ledyard. 1995. ""Public Goods: A Survey of Experimental Research."" In The Handbook of Experimental Economics. https://press.princeton.edu/books/paperback/9780691058979/the-handbook-of-experimental-economics; Fischbacher, Gaechter, and Fehr. 2001. ""Are People Conditionally Cooperative? Evidence from a Public Goods Experiment."" Economics Letters. https://doi.org/10.1016/S0165-1765(01)00394-9"
P02	Costly contribution orientation	Willingness to sacrifice own immediate material payoff through contribution when contribution is privately costly. This is a behavioral tradeoff, not a claim that altruism, efficiency, warm glow, or conformity is the cause.	0 = consistently protects private payoff; 5 = makes moderate costly contributions; 10 = repeatedly makes near-maximal costly contributions.	Code: D. Evidence: contribution share plus payoff rule showing private cost. Interpretation limit: Do not distinguish social motives without direct statements or diagnostic variation.	"Ledyard. 1995. ""Public Goods: A Survey of Experimental Research."" In The Handbook of Experimental Economics. https://press.princeton.edu/books/paperback/9780691058979/the-handbook-of-experimental-economics; Fischbacher, Gaechter, and Fehr. 2001. ""Are People Conditionally Cooperative? Evidence from a Public Goods Experiment."" Economics Letters. https://doi.org/10.1016/S0165-1765(01)00394-9; Andreoni. 1990. ""Impure Altruism and Donations to Public Goods: A Theory of Warm-Glow Giving."" Economic Journal. https://doi.org/10.2307/2234133; Charness and Rabin. 2002. ""Understanding Social Preferences with Simple Tests."" Quarterly Journal of Economics. https://doi.org/10.1162/003355302760193904"
P03	Opportunistic withholding	Withholding contribution while benefiting from substantial peer contribution, including late or situational exploitation.	0 = does not withhold when peers contribute; 5 = occasional or moderate withholding; 10 = repeated near-total withholding while peers contribute.	Code: D. Evidence: own contribution conditional on visible peer contributions. Interpretation limit: Low contribution without contributing peers is not by itself opportunism.	"Ledyard. 1995. ""Public Goods: A Survey of Experimental Research."" In The Handbook of Experimental Economics. https://press.princeton.edu/books/paperback/9780691058979/the-handbook-of-experimental-economics; Fischbacher, Gaechter, and Fehr. 2001. ""Are People Conditionally Cooperative? Evidence from a Public Goods Experiment."" Economics Letters. https://doi.org/10.1016/S0165-1765(01)00394-9; Andreoni. 1988. ""Why Free Ride? Strategies and Learning in Public Goods Experiments."" Journal of Public Economics. https://doi.org/10.1016/0047-2727(88)90043-6"
P04	Peer-responsive cooperation	Degree to which contribution changes in the same direction as observed peer cooperation or explicit cooperative coordination.	0 = contribution is unresponsive despite diagnostic peer variation; 5 = partial or inconsistent matching; 10 = strong, repeated peer-contingent matching.	Code: D/C. Evidence: lagged own-contribution changes after peer contributions or messages. Interpretation limit: Ceiling or floor behavior may make responsiveness unidentifiable.	"Fischbacher, Gaechter, and Fehr. 2001. ""Are People Conditionally Cooperative? Evidence from a Public Goods Experiment."" Economics Letters. https://doi.org/10.1016/S0165-1765(01)00394-9; Keser and van Winden. 2000. ""Conditional Cooperation and Voluntary Contributions to Public Goods."" Scandinavian Journal of Economics. https://doi.org/10.1111/1467-9442.00182"
P05	Threshold cooperation	Sharply changing contribution levels when peer cooperation crosses a salient level.	0 = smooth or no threshold-like response; 5 = one plausible threshold switch; 10 = repeated sharp switches around a consistent threshold.	Code: D/W. Evidence: nonlinear lagged response to peer contribution levels. Interpretation limit: Do not infer a threshold from one change point.	"Fischbacher, Gaechter, and Fehr. 2001. ""Are People Conditionally Cooperative? Evidence from a Public Goods Experiment."" Economics Letters. https://doi.org/10.1016/S0165-1765(01)00394-9"
P06	Contribution volatility	Within-game variability in contribution after accounting for clear peer-contingent responses.	0 = nearly constant contribution; 5 = moderate variation; 10 = large and frequent unexplained swings.	Code: D. Evidence: within-player contribution range and round-to-round changes. Interpretation limit: Do not bundle volatility with inattention, experimentation, or learning motive.	"Ledyard. 1995. ""Public Goods: A Survey of Experimental Research."" In The Handbook of Experimental Economics. https://press.princeton.edu/books/paperback/9780691058979/the-handbook-of-experimental-economics; Chaudhuri. 2011. ""Sustaining Cooperation in Laboratory Public Goods Experiments: A Selective Survey of the Literature."" Experimental Economics. https://doi.org/10.1007/s10683-010-9257-1"
P07	Directional learning trend	Gradual directional change in contribution as rounds and experience accumulate.	0 = sustained downward trend; 5 = no directional trend; 10 = sustained upward trend.	Code: D. Evidence: contribution slope and persistence of updating. Interpretation limit: Separate monotonic trend from event-driven reactions and endgame-only change.	"Andreoni. 1988. ""Why Free Ride? Strategies and Learning in Public Goods Experiments."" Journal of Public Economics. https://doi.org/10.1016/0047-2727(88)90043-6; Chaudhuri. 2011. ""Sustaining Cooperation in Laboratory Public Goods Experiments: A Selective Survey of the Literature."" Experimental Economics. https://doi.org/10.1007/s10683-010-9257-1"
P08	Withdrawal after adverse peer behavior	Reduction in subsequent contribution after peer free riding, conflict, or another clearly adverse social event.	0 = maintains or raises contribution after adverse events; 5 = modest or inconsistent withdrawal; 10 = large, repeated withdrawal.	Code: O/D. Evidence: contribution change after identified adverse peer events. Interpretation limit: Do not combine this score with punishment use or infer negative reciprocity from low payoff alone.	"Fischbacher, Gaechter, and Fehr. 2001. ""Are People Conditionally Cooperative? Evidence from a Public Goods Experiment."" Economics Letters. https://doi.org/10.1016/S0165-1765(01)00394-9; Keser and van Winden. 2000. ""Conditional Cooperation and Voluntary Contributions to Public Goods."" Scandinavian Journal of Economics. https://doi.org/10.1111/1467-9442.00182; Falk et al. 2018. ""Global Evidence on Economic Preferences."" Quarterly Journal of Economics. https://doi.org/10.1093/qje/qjy013"
P09	Recovery after peer improvement	Restoration of contribution after peers resume cooperation or repair a negative interaction.	0 = does not recover despite clear peer improvement; 5 = partial recovery; 10 = rapid and sustained restoration.	Code: O/D. Evidence: contribution rebound after an earlier adverse event and later peer improvement. Interpretation limit: Requires both a prior decline and a visible recovery opportunity.	"Keser and van Winden. 2000. ""Conditional Cooperation and Voluntary Contributions to Public Goods."" Scandinavian Journal of Economics. https://doi.org/10.1111/1467-9442.00182; Falk et al. 2018. ""Global Evidence on Economic Preferences."" Quarterly Journal of Economics. https://doi.org/10.1093/qje/qjy013"
P10	Endgame contribution change	Direction of contribution change near the known or reasonably anticipated end of the game.	0 = marked endgame decline; 5 = stable late behavior; 10 = marked endgame increase.	Code: H/D. Evidence: late-round contribution relative to earlier comparable rounds. Interpretation limit: Do not score if horizon knowledge or comparable late choices are absent.	"Andreoni. 1988. ""Why Free Ride? Strategies and Learning in Public Goods Experiments."" Journal of Public Economics. https://doi.org/10.1016/0047-2727(88)90043-6; Chaudhuri. 2011. ""Sustaining Cooperation in Laboratory Public Goods Experiments: A Selective Survey of the Literature."" Experimental Economics. https://doi.org/10.1007/s10683-010-9257-1"
P11	Initial cooperative optimism	Initial willingness to contribute before observing how much other participants contribute.	0 = begins with near-zero cooperation; 5 = begins around the midpoint; 10 = begins near full cooperation.	Code: D/W. Evidence: first contribution and early cooperative message. Interpretation limit: This is a weak behavioral proxy for trust, not a general trust trait.	"Fischbacher, Gaechter, and Fehr. 2001. ""Are People Conditionally Cooperative? Evidence from a Public Goods Experiment."" Economics Letters. https://doi.org/10.1016/S0165-1765(01)00394-9; Falk et al. 2018. ""Global Evidence on Economic Preferences."" Quarterly Journal of Economics. https://doi.org/10.1093/qje/qjy013"
P12	Exploitation sensitivity	Behavioral sensitivity to being disadvantaged by low-contributing or higher-earning peers.	0 = behavior unchanged by visible disadvantage; 5 = moderate or inconsistent reaction; 10 = strong repeated contribution, sanction, or message response to disadvantage.	Code: O/D/W. Evidence: response to visible contribution or payoff disadvantage. Interpretation limit: Do not infer concern for unobserved counterpart payoffs or collapse all fairness motives together.	"Fehr and Schmidt. 1999. ""A Theory of Fairness, Competition, and Cooperation."" Quarterly Journal of Economics. https://doi.org/10.1162/003355399556151; Bolton and Ockenfels. 2000. ""ERC: A Theory of Equity, Reciprocity, and Competition."" American Economic Review. https://www.aeaweb.org/articles?id=10.1257/aer.90.1.166; Charness and Rabin. 2002. ""Understanding Social Preferences with Simple Tests."" Quarterly Journal of Economics. https://doi.org/10.1162/003355302760193904"
P13	Rule comprehension	Accuracy and consistency in applying game and payoff rules.	0 = repeated choices or statements reveal major misunderstanding; 5 = partial understanding or occasional errors; 10 = consistently rule-coherent behavior and explanations.	Code: D/C/W. Evidence: dominated actions, mechanism misuse, questions, and accurate rule statements. Interpretation limit: A surprising preference is not confusion unless rules make the action clearly erroneous.	"Houser and Kurzban. 2002. ""Revisiting Kindness and Confusion in Public Goods Experiments."" American Economic Review. https://www.aeaweb.org/articles?id=10.1257/00028280260344605"
P14	Forward planning	Evidence that current actions anticipate later rounds, future reactions, or consequences of the game rules.	0 = exclusively myopic or explicitly no planning; 5 = occasional forward-looking adjustment; 10 = repeated coherent multi-round planning.	Code: D/C/W. Evidence: horizon reasoning, contingent plans, anticipatory mechanism use. Interpretation limit: Do not label ordinary lagged reaction as foresight.	"Andreoni. 1988. ""Why Free Ride? Strategies and Learning in Public Goods Experiments."" Journal of Public Economics. https://doi.org/10.1016/0047-2727(88)90043-6; Chaudhuri. 2011. ""Sustaining Cooperation in Laboratory Public Goods Experiments: A Selective Survey of the Literature."" Experimental Economics. https://doi.org/10.1007/s10683-010-9257-1"
P15	Punishment propensity	Frequency and intensity of punishment when it is available.	0 = repeated non-use; 5 = occasional or moderate punishment; 10 = frequent or strong punishment.	Code: O/D. Evidence: punishment opportunities, targets, and amounts. Interpretation limit: Non-use is a low score only when opportunity is present.	"Fehr and Gaechter. 2000. ""Cooperation and Punishment in Public Goods Experiments."" American Economic Review. https://www.aeaweb.org/articles?id=10.1257/aer.90.4.980"
P16	Low-contributor punishment selectivity	Degree to which punishment is concentrated on lower contributors rather than applied indiscriminately.	0 = punishment is unrelated to contribution or targets cooperators; 5 = mixed selectivity; 10 = consistently targets the lowest contributors, with severity tracking shortfall.	Code: O/D. Evidence: target contribution rank and punishment amount. Interpretation limit: Requires actual punishment choices and visible target behavior.	"Fehr and Gaechter. 2000. ""Cooperation and Punishment in Public Goods Experiments."" American Economic Review. https://www.aeaweb.org/articles?id=10.1257/aer.90.4.980; Herrmann, Thoeni, and Gaechter. 2008. ""Antisocial Punishment Across Societies."" Science. https://doi.org/10.1126/science.1153808"
P17	Punishment direction	Whether punishment is directed toward higher or lower contributors.	0 = primarily punishes high contributors or cooperators; 5 = mixed punishment choices or choices that do not clearly distinguish punishment of higher from lower contributors; 10 = primarily punishes low contributors or defectors.	Code: O/D. Evidence: contribution rank of punished targets. Interpretation limit: Direction is observable; deterrence, spite, anger, and norm motive usually are not.	"Fehr and Gaechter. 2000. ""Cooperation and Punishment in Public Goods Experiments."" American Economic Review. https://www.aeaweb.org/articles?id=10.1257/aer.90.4.980; Herrmann, Thoeni, and Gaechter. 2008. ""Antisocial Punishment Across Societies."" Science. https://doi.org/10.1126/science.1153808"
P18	Cooperation response after received punishment	Direction of the next contribution response after the player is punished.	0 = contribution falls or retaliatory withdrawal follows; 5 = little or inconsistent change; 10 = contribution rises and remains higher.	Code: O/D. Evidence: contribution before and after received punishment. Interpretation limit: Requires punishment before a later contribution opportunity; score retaliation separately in evidence.	"Fehr and Gaechter. 2000. ""Cooperation and Punishment in Public Goods Experiments."" American Economic Review. https://www.aeaweb.org/articles?id=10.1257/aer.90.4.980; Nikiforakis. 2008. ""Punishment and Counter-punishment in Public Good Games: Can We Really Govern Ourselves?"" Journal of Public Economics. https://doi.org/10.1016/j.jpubeco.2007.04.008"
P19	Reward propensity	Frequency and intensity of costly reward when it is available.	0 = repeated non-use; 5 = occasional or moderate reward; 10 = frequent or strong reward.	Code: O/D. Evidence: reward opportunities, targets, and amounts. Interpretation limit: Non-use is a low score only when opportunity is present.	"Andreoni, Harbaugh, and Vesterlund. 2003. ""The Carrot or the Stick: Rewards, Punishments, and Cooperation."" American Economic Review. https://www.aeaweb.org/articles?id=10.1257/000282803322157142; Sefton, Shupp, and Walker. 2007. ""The Effect of Rewards and Sanctions in Provision of Public Goods."" Economic Inquiry. https://doi.org/10.1111/j.1465-7295.2007.00051.x"
P20	High-contributor reward selectivity	Degree to which reward is concentrated on higher contributors.	0 = reward is unrelated to contribution or favors low contributors; 5 = mixed selectivity; 10 = consistently rewards the highest contributors, with amount tracking contribution.	Code: O/D. Evidence: target contribution rank and reward amount. Interpretation limit: Gratitude or alliance motive needs additional evidence.	"Andreoni, Harbaugh, and Vesterlund. 2003. ""The Carrot or the Stick: Rewards, Punishments, and Cooperation."" American Economic Review. https://www.aeaweb.org/articles?id=10.1257/000282803322157142; Sefton, Shupp, and Walker. 2007. ""The Effect of Rewards and Sanctions in Provision of Public Goods."" Economic Inquiry. https://doi.org/10.1111/j.1465-7295.2007.00051.x"
P21	Relationship-contingent reward	Use of reward conditional on a specific partner's prior favorable treatment or reciprocal interaction.	0 = rewards show no partner conditioning; 5 = occasional partner-contingent reward; 10 = strong repeated reciprocal reward with the same partner.	Code: O/D/W. Evidence: partner-specific sequence of received and sent rewards or cooperation. Interpretation limit: Repeatedly rewarding high contributors alone belongs in P20, not P21.	"Andreoni, Harbaugh, and Vesterlund. 2003. ""The Carrot or the Stick: Rewards, Punishments, and Cooperation."" American Economic Review. https://www.aeaweb.org/articles?id=10.1257/000282803322157142; Charness and Rabin. 2002. ""Understanding Social Preferences with Simple Tests."" Quarterly Journal of Economics. https://doi.org/10.1162/003355302760193904"
P22	Cooperation response after received reward	Direction of the next contribution response after the player receives reward.	0 = contribution falls; 5 = little or inconsistent change; 10 = contribution rises and remains higher.	Code: O/D. Evidence: contribution before and after received reward. Interpretation limit: Requires reward before a later contribution opportunity; reciprocal rewarding is P21.	"Andreoni, Harbaugh, and Vesterlund. 2003. ""The Carrot or the Stick: Rewards, Punishments, and Cooperation."" American Economic Review. https://www.aeaweb.org/articles?id=10.1257/000282803322157142; Sefton, Shupp, and Walker. 2007. ""The Effect of Rewards and Sanctions in Provision of Public Goods."" Economic Inquiry. https://doi.org/10.1111/j.1465-7295.2007.00051.x"
P23	Chat engagement	Frequency of participation when a communication channel is available.	0 = remains silent across opportunities; 5 = occasional participation; 10 = frequent participation across phases.	Code: C/D. Evidence: own message count and timing relative to chat opportunities. Interpretation limit: Message content is scored in P24-P30.	"Sally. 1995. ""Conversation and Cooperation in Social Dilemmas: A Meta-Analysis of Experiments from 1958 to 1992."" Rationality and Society. https://doi.org/10.1177/1043463195007001004; Balliet. 2010. ""Communication and Cooperation in Social Dilemmas: A Meta-Analytic Review."" Journal of Conflict Resolution. https://doi.org/10.1177/0022002709352443; Bochet, Page, and Putterman. 2006. ""Communication and Punishment in Voluntary Contribution Experiments."" Journal of Economic Behavior & Organization. https://doi.org/10.1016/j.jebo.2003.06.006"
P24	Coordination leadership	Attempts to initiate, organize, or stabilize a group contribution plan.	0 = no leadership despite clear chat opportunity; 5 = occasional coordination suggestion; 10 = repeated early, specific, and followed-up coordination attempts.	Code: C/D. Evidence: proposed targets, plans, reminders, and follow-up. Interpretation limit: Mere verbosity is not leadership.	"Koukoumelis, Levati, and Weisser. 2012. ""Leading by Words: A Voluntary Contribution Experiment With One-Way Communication."" Journal of Economic Behavior & Organization. https://doi.org/10.1016/j.jebo.2011.11.007; Bochet, Page, and Putterman. 2006. ""Communication and Punishment in Voluntary Contribution Experiments."" Journal of Economic Behavior & Organization. https://doi.org/10.1016/j.jebo.2003.06.006"
P25	Commitment making	Making or eliciting explicit nonbinding promises about future contribution.	0 = avoids commitments despite a diagnostic request or opportunity; 5 = vague or one-off pledge; 10 = repeated specific commitments or active elicitation.	Code: C/D. Evidence: explicit pledges, promises, and requests for commitment. Interpretation limit: Separate making a promise from honoring it; consistency informs P30.	"Kerr and Kaufman-Gilliland. 1994. ""Communication, Commitment, and Cooperation in Social Dilemmas."" Journal of Personality and Social Psychology. https://doi.org/10.1037/0022-3514.66.3.513; Koessler, Page, and Dulleck. 2021. ""Public Cooperation Statements."" Journal of Economic Interaction and Coordination. https://doi.org/10.1007/s11403-021-00327-4"
P26	Cooperation-norm appeals	Invoking fairness, duty, reciprocity, or a cooperation norm to influence the group.	0 = no norm appeal despite relevant discussion; 5 = occasional or generic appeal; 10 = repeated specific norm-based persuasion.	Code: C/D. Evidence: fairness, duty, reciprocity, or shared-obligation language. Interpretation limit: Pure payoff calculation or neutral coordination belongs in P24 or P14.	"Haruvy, Li, McCabe, and Twieg. 2017. ""Communication and Visibility in Public Goods Provision."" Games and Economic Behavior. https://doi.org/10.1016/j.geb.2017.08.002; Bochet, Page, and Putterman. 2006. ""Communication and Punishment in Voluntary Contribution Experiments."" Journal of Economic Behavior & Organization. https://doi.org/10.1016/j.jebo.2003.06.006"
P27	Responsive and affiliative communication	Directly responding to others while maintaining a supportive, appreciative, or rapport-building tone.	0 = ignores direct messages or is consistently dismissive; 5 = intermittent neutral responsiveness; 10 = prompt, repeated, supportive engagement.	Code: C/D. Evidence: replies, acknowledgments, thanks, encouragement. Interpretation limit: Do not infer agreeableness outside the observed game.	"Haruvy, Li, McCabe, and Twieg. 2017. ""Communication and Visibility in Public Goods Provision."" Games and Economic Behavior. https://doi.org/10.1016/j.geb.2017.08.002; Balliet. 2010. ""Communication and Cooperation in Social Dilemmas: A Meta-Analytic Review."" Journal of Conflict Resolution. https://doi.org/10.1177/0022002709352443"
P28	Blame and conflict escalation	Use of accusation, shaming, hostility, or escalating interpersonal conflict.	0 = consistently non-accusatory during conflict opportunities; 5 = occasional mild blame; 10 = repeated strong blame or escalation.	Code: C/D. Evidence: accusations, insults, threats, and hostile exchanges. Interpretation limit: Criticism of behavior is not automatically interpersonal escalation.	"Haruvy, Li, McCabe, and Twieg. 2017. ""Communication and Visibility in Public Goods Provision."" Games and Economic Behavior. https://doi.org/10.1016/j.geb.2017.08.002; Bochet, Page, and Putterman. 2006. ""Communication and Punishment in Voluntary Contribution Experiments."" Journal of Economic Behavior & Organization. https://doi.org/10.1016/j.jebo.2003.06.006"
P29	Repair communication	Apologizing, acknowledging error, conceding, or attempting to restore cooperation after a rupture.	0 = rejects or ignores a clear repair opportunity; 5 = limited or ambiguous repair; 10 = explicit, substantive, and followed-through repair.	Code: C/O/D. Evidence: apology, acknowledgment, concession, and subsequent action. Interpretation limit: Use N/A if no rupture or repair opportunity occurred.	"Bottom, Gibson, Daniels, and Murnighan. 2002. ""When Talk Is Not Cheap: Substantive Penance and Expressions of Intent in Rebuilding Cooperation."" Organization Science. https://doi.org/10.1287/orsc.13.5.497.7816"
P30	Message-action inconsistency	Degree to which claims, promises, or strategic messages conflict with later observable action.	0 = messages and subsequent actions are consistently aligned; 5 = occasional or ambiguous mismatch; 10 = repeated clear contradictions or false promises.	Code: C/O/D/W. Evidence: promise-action and factual-claim-action comparisons. Interpretation limit: Score observable inconsistency; intentional deception requires stronger evidence than mismatch alone.	"Kerr and Kaufman-Gilliland. 1994. ""Communication, Commitment, and Cooperation in Social Dilemmas."" Journal of Personality and Social Psychology. https://doi.org/10.1037/0022-3514.66.3.513; Koessler, Page, and Dulleck. 2021. ""Public Cooperation Statements."" Journal of Economic Interaction and Coordination. https://doi.org/10.1007/s11403-021-00327-4; Bottom, Gibson, Daniels, and Murnighan. 2002. ""When Talk Is Not Cheap: Substantive Penance and Expressions of Intent in Rebuilding Cooperation."" Organization Science. https://doi.org/10.1287/orsc.13.5.497.7816"
C01	Own-surplus protection	Consistency with which choices protect or increase the participant's payoff, calculated using their assigned private chip values.	0 = repeatedly sacrifices own surplus without an evident strategic reason; 5 = balances own surplus with other considerations; 10 = consistently protects and increases own surplus.	Code: D. Evidence: own surplus of proposals and received offers, realized own payoff changes. Interpretation limit: Do not infer selfish motive from payoff-consistent behavior alone.	"Nash. 1950. ""The Bargaining Problem."" Econometrica. https://www.jstor.org/stable/1907266; Murphy, Ackermann, and Handgraaf. 2011. ""Measuring Social Value Orientation."" Judgment and Decision Making. https://doi.org/10.1017/S1930297500004204"
C02	Integrative trade search	Tendency to construct or support packages that plausibly create gains for both sides using participant-visible evidence.	0 = repeatedly proposes or chooses one-sided or value-destroying terms; 5 = occasional mutually acceptable search; 10 = repeatedly finds accepted, own-profitable packages and adapts to make gains feasible for others.	Code: D/W. Evidence: own-positive accepted trades, counterpart acceptance, adaptations that preserve own gain while improving acceptability. Interpretation limit: This is not ex-post joint surplus: counterpart realized private values are hidden in the primary prompt.	"Nash. 1950. ""The Bargaining Problem."" Econometrica. https://www.jstor.org/stable/1907266; Charness and Rabin. 2002. ""Understanding Social Preferences with Simple Tests."" Quarterly Journal of Economics. https://doi.org/10.1162/003355302760193904; Chakraborty and Harbaugh. 2003. ""Cheap Talk Comparisons in Multi-Issue Bargaining."" Economics Letters. https://doi.org/10.1016/S0165-1765(02)00255-0"
C03	Preference for equal exchange quantities	Preference for equal or nearly equal quantities of chips on both sides of an exchange, regardless of private chip values.	0 = routinely uses highly unequal visible quantities; 5 = mixed package forms; 10 = consistently uses equal or near-equal quantities.	Code: D/W. Evidence: offered and accepted quantity ratios. Interpretation limit: Equality of quantities is not equality of surplus and does not by itself prove fairness motive.	"Gueth, Schmittberger, and Schwarze. 1982. ""An Experimental Analysis of Ultimatum Bargaining."" Journal of Economic Behavior & Organization. https://doi.org/10.1016/0167-2681(82)90011-7; Kagel, Kim, and Moser. 1996. ""Fairness in Ultimatum Games with Asymmetric Information and Asymmetric Payoffs."" Games and Economic Behavior. https://doi.org/10.1006/game.1996.0026; Fehr and Schmidt. 1999. ""A Theory of Fairness, Competition, and Cooperation."" Quarterly Journal of Economics. https://doi.org/10.1162/003355399556151"
C04	Relative-outcome concern	Concern with avoiding disadvantage or seeking an advantage relative to others, beyond absolute own surplus.	0 = accepts own gains without visible rank concern; 5 = ambiguous or occasional concern; 10 = repeatedly sacrifices own gain to avoid visible disadvantage or explicitly seeks relative advantage.	Code: O/S/W. Evidence: participant-visible comparative outcomes or explicit optional survey statements plus consistent choices. Interpretation limit: Usually N/A when counterpart payoffs are hidden and no direct statement distinguishes relative concern.	"Fehr and Schmidt. 1999. ""A Theory of Fairness, Competition, and Cooperation."" Quarterly Journal of Economics. https://doi.org/10.1162/003355399556151; Bolton and Ockenfels. 2000. ""ERC: A Theory of Equity, Reciprocity, and Competition."" American Economic Review. https://www.aeaweb.org/articles?id=10.1257/aer.90.1.166; Straub and Murnighan. 1995. ""An Experimental Investigation of Ultimatum Games: Information, Fairness, Expectations, and Lowest Acceptable Offers."" Journal of Economic Behavior & Organization. https://doi.org/10.1016/0167-2681(94)00072-M"
C05	Proposal claim level	How much the participant seeks to gain from proposed trades, given the available chips.	0 = offers terms with little or negative gain for the participant; 5 = a moderate positive gain for the participant; 10 = repeatedly proposes terms giving the participant very large gains.	Code: D. Evidence: the participant's net gain if the offer is accepted, comparing the private value of chips requested and offered. Interpretation limit: Account for the available chips and opportunities to propose or respond.	"Nash. 1950. ""The Bargaining Problem."" Econometrica. https://www.jstor.org/stable/1907266; Gueth, Schmittberger, and Schwarze. 1982. ""An Experimental Analysis of Ultimatum Bargaining."" Journal of Economic Behavior & Organization. https://doi.org/10.1016/0167-2681(82)90011-7; Roth, Prasnikar, Okuno-Fujiwara, and Zamir. 1991. ""Bargaining and Market Behavior in Jerusalem, Ljubljana, Pittsburgh, and Tokyo: An Experimental Study."" American Economic Review. https://stanford.edu/~alroth/papers/1991_AER_Bargaining_and_Market_Behavior.pdf"
C06	Acceptance-calibrated offer adaptation	Degree to which proposals become more likely to be accepted after observed responder feedback.	0 = repeats rejected terms or becomes less acceptable; 5 = inconsistent or modest calibration; 10 = systematically revises terms after feedback and achieves acceptance.	Code: O/D. Evidence: proposal changes after acceptances and rejections, later acceptance outcomes. Interpretation limit: One accepted offer without prior feedback does not establish adaptation.	"Rubinstein. 1982. ""Perfect Equilibrium in a Bargaining Model."" Econometrica. https://www.jstor.org/stable/1912531; Gueth, Schmittberger, and Schwarze. 1982. ""An Experimental Analysis of Ultimatum Bargaining."" Journal of Economic Behavior & Organization. https://doi.org/10.1016/0167-2681(82)90011-7; Straub and Murnighan. 1995. ""An Experimental Investigation of Ultimatum Games: Information, Fairness, Expectations, and Lowest Acceptable Offers."" Journal of Economic Behavior & Organization. https://doi.org/10.1016/0167-2681(94)00072-M"
C07	Package breadth	Preference for exchanging larger multi-chip packages rather than small packages, given the available chips.	0 = almost exclusively minimum-size exchanges; 5 = mixed package sizes; 10 = repeatedly proposes or accepts broad multi-chip packages.	Code: D. Evidence: total units offered and requested, accepted package size. Interpretation limit: This is an observable preference for package size, not a literature-defined personality trait.	"Chakraborty and Harbaugh. 2003. ""Cheap Talk Comparisons in Multi-Issue Bargaining."" Economics Letters. https://doi.org/10.1016/S0165-1765(02)00255-0"
C08	Exchange-ratio simplicity	Preference for simple equal-count or low-complexity exchange ratios.	0 = repeatedly uses complex or strongly unequal ratios; 5 = mixed complexity; 10 = consistently uses simple one-for-one or equal-count ratios.	Code: D. Evidence: proposal quantity ratios. Interpretation limit: Do not infer fairness or low cognitive ability from simple ratios alone.	"Gueth, Schmittberger, and Schwarze. 1982. ""An Experimental Analysis of Ultimatum Bargaining."" Journal of Economic Behavior & Organization. https://doi.org/10.1016/0167-2681(82)90011-7; Chakraborty and Harbaugh. 2003. ""Cheap Talk Comparisons in Multi-Issue Bargaining."" Economics Letters. https://doi.org/10.1016/S0165-1765(02)00255-0"
C09	Inventory and option-value planning	Use of current holdings in ways that preserve or create later bargaining opportunities.	0 = repeatedly exhausts useful inventory or ignores foreseeable constraints; 5 = occasional inventory-aware choices; 10 = coherent multi-turn acquisition, preservation, and later use of chips.	Code: D/W. Evidence: sequence of holdings, feasible future offers, later use of acquired chips. Interpretation limit: Requires an interpretable multi-turn sequence; do not infer hidden plans from one trade.	"Rubinstein. 1982. ""Perfect Equilibrium in a Bargaining Model."" Econometrica. https://www.jstor.org/stable/1912531; Chakraborty and Harbaugh. 2003. ""Cheap Talk Comparisons in Multi-Issue Bargaining."" Economics Letters. https://doi.org/10.1016/S0165-1765(02)00255-0"
C10	Own-surplus acceptance threshold	Minimum gain the participant requires to accept an offer.	0 = accepts zero, negative, or very small own-surplus offers; 5 = accepts moderate own gains but rejects poor terms; 10 = accepts only strongly profitable terms.	Code: D/O. Evidence: acceptance and rejection decisions in relation to the participant's potential gain. Interpretation limit: Negative-offer rejection alone gives little resolution among moderate and high thresholds.	"Gueth, Schmittberger, and Schwarze. 1982. ""An Experimental Analysis of Ultimatum Bargaining."" Journal of Economic Behavior & Organization. https://doi.org/10.1016/0167-2681(82)90011-7; Straub and Murnighan. 1995. ""An Experimental Investigation of Ultimatum Games: Information, Fairness, Expectations, and Lowest Acceptable Offers."" Journal of Economic Behavior & Organization. https://doi.org/10.1016/0167-2681(94)00072-M; Roth, Prasnikar, Okuno-Fujiwara, and Zamir. 1991. ""Bargaining and Market Behavior in Jerusalem, Ljubljana, Pittsburgh, and Tokyo: An Experimental Study."" American Economic Review. https://stanford.edu/~alroth/papers/1991_AER_Bargaining_and_Market_Behavior.pdf"
C11	Profitable-offer uptake	Reliability of accepting offers that clearly increase the participant's payoff under their private chip values.	0 = repeatedly declines clearly profitable offers or accepts losses; 5 = inconsistent uptake; 10 = reliably accepts profitable and rejects unprofitable offers.	Code: D/O. Evidence: the participant's potential gain and response for each received offer. Interpretation limit: Low uptake can reflect threshold, fairness, signaling, or confusion; note ambiguity rather than assigning motive.	"Gueth, Schmittberger, and Schwarze. 1982. ""An Experimental Analysis of Ultimatum Bargaining."" Journal of Economic Behavior & Organization. https://doi.org/10.1016/0167-2681(82)90011-7; Kagel, Kim, and Moser. 1996. ""Fairness in Ultimatum Games with Asymmetric Information and Asymmetric Payoffs."" Games and Economic Behavior. https://doi.org/10.1006/game.1996.0026"
C12	Fairness-motivated rejection	Rejection attributable to visible unfairness or exploitation even when the participant would gain.	0 = accepts profitable visibly lopsided offers without fairness objection; 5 = inconsistent or ambiguous fairness response; 10 = repeatedly rejects profitable visibly lopsided terms with direct fairness evidence.	Code: O/S/W. Evidence: profitable lopsided offers declined plus explicit fairness statement or repeated diagnostic pattern. Interpretation limit: Do not use other participants' private chip values revealed after play; omit the feature when the evidence cannot distinguish motives.	"Gueth, Schmittberger, and Schwarze. 1982. ""An Experimental Analysis of Ultimatum Bargaining."" Journal of Economic Behavior & Organization. https://doi.org/10.1016/0167-2681(82)90011-7; Straub and Murnighan. 1995. ""An Experimental Investigation of Ultimatum Games: Information, Fairness, Expectations, and Lowest Acceptable Offers."" Journal of Economic Behavior & Organization. https://doi.org/10.1016/0167-2681(94)00072-M; Kagel, Kim, and Moser. 1996. ""Fairness in Ultimatum Games with Asymmetric Information and Asymmetric Payoffs."" Games and Economic Behavior. https://doi.org/10.1006/game.1996.0026; Fehr and Schmidt. 1999. ""A Theory of Fairness, Competition, and Cooperation."" Quarterly Journal of Economics. https://doi.org/10.1162/003355399556151"
C13	Strategic rejection and delay	Rejecting currently acceptable terms to seek better later terms, conceal information, or discipline proposers.	0 = takes acceptable gains immediately; 5 = occasional delay with ambiguous purpose; 10 = repeated profitable rejection followed by coherent pursuit of better terms.	Code: O/D/W. Evidence: profitable rejections, subsequent proposal or response path, optional strategy statement. Interpretation limit: A profitable rejection alone does not reveal signaling or delay strategy.	"Rubinstein. 1982. ""Perfect Equilibrium in a Bargaining Model."" Econometrica. https://www.jstor.org/stable/1912531; Straub and Murnighan. 1995. ""An Experimental Investigation of Ultimatum Games: Information, Fairness, Expectations, and Lowest Acceptable Offers."" Journal of Economic Behavior & Organization. https://doi.org/10.1016/0167-2681(94)00072-M"
C14	Counterpart-value belief updating	Revising offers or responses as observed proposals, acceptances, rejections, and changes in chip holdings reveal information about other participants' private chip values.	0 = ignores repeated diagnostic feedback; 5 = partial or inconsistent updating; 10 = repeated directionally coherent adaptation to revealed preferences.	Code: O/D/W. Evidence: changes linked to specific observable counterpart choices. Interpretation limit: Do not judge beliefs against counterpart values the participant could not observe.	"Kagel, Kim, and Moser. 1996. ""Fairness in Ultimatum Games with Asymmetric Information and Asymmetric Payoffs."" Games and Economic Behavior. https://doi.org/10.1006/game.1996.0026; Chakraborty and Harbaugh. 2003. ""Cheap Talk Comparisons in Multi-Issue Bargaining."" Economics Letters. https://doi.org/10.1016/S0165-1765(02)00255-0"
C15	Counterparty-contingent adaptation	Adjusting later behavior according to which bargaining partner previously accepted, rejected, proposed favorable terms, or held relevant chips.	0 = no counterparty differentiation despite diagnostic histories; 5 = occasional differentiation; 10 = strong repeated partner-specific adaptation.	Code: O/D/W. Evidence: earlier interactions with each bargaining partner and subsequent behavior. Interpretation limit: Offers are broadcast to simultaneous responders, so direct targeting is impossible; score only observable conditioning.	"Roth, Prasnikar, Okuno-Fujiwara, and Zamir. 1991. ""Bargaining and Market Behavior in Jerusalem, Ljubljana, Pittsburgh, and Tokyo: An Experimental Study."" American Economic Review. https://stanford.edu/~alroth/papers/1991_AER_Bargaining_and_Market_Behavior.pdf; Kagel, Kim, and Moser. 1996. ""Fairness in Ultimatum Games with Asymmetric Information and Asymmetric Payoffs."" Games and Economic Behavior. https://doi.org/10.1006/game.1996.0026"
C16	Relationship conditioning strength	Strength of later favorable or unfavorable treatment conditional on a counterpart's prior treatment.	0 = no relationship conditioning; 5 = occasional reciprocal or retaliatory response; 10 = repeated strong partner-specific reciprocity or retaliation.	Code: O/D/W. Evidence: favorable or unfavorable prior act followed by partner-specific treatment. Interpretation limit: Record positive versus negative valence in evidence; the scalar measures strength, not valence.	"Bolton and Ockenfels. 2000. ""ERC: A Theory of Equity, Reciprocity, and Competition."" American Economic Review. https://www.aeaweb.org/articles?id=10.1257/aer.90.1.166; Charness and Rabin. 2002. ""Understanding Social Preferences with Simple Tests."" Quarterly Journal of Economics. https://doi.org/10.1162/003355302760193904; Falk et al. 2018. ""Global Evidence on Economic Preferences."" Quarterly Journal of Economics. https://doi.org/10.1093/qje/qjy013"
C17	Endgame urgency	Increase in willingness to trade, compromise, or accept modest gains as opportunities run out.	0 = becomes less willing or more demanding late; 5 = no systematic late change; 10 = clear late concessions or broader acceptance.	Code: O/D. Evidence: late versus early claims and acceptance thresholds. Interpretation limit: Requires a known horizon and comparable opportunities.	"Rubinstein. 1982. ""Perfect Equilibrium in a Bargaining Model."" Econometrica. https://www.jstor.org/stable/1912531"
C18	Breakdown tolerance	Willingness to risk ending with few or no trades rather than accept modest gains or moderate claims.	0 = readily compromises or accepts modest positive gains; 5 = balances agreement and claim quality; 10 = persists with high demands or rejections despite repeated breakdown risk.	Code: D/W. Evidence: repeated rejections, rejected proposals, persistent claims, remaining opportunities. Interpretation limit: This is task-specific; do not infer general patience or risk preference.	"Rubinstein. 1982. ""Perfect Equilibrium in a Bargaining Model."" Econometrica. https://www.jstor.org/stable/1912531; Straub and Murnighan. 1995. ""An Experimental Investigation of Ultimatum Games: Information, Fairness, Expectations, and Lowest Acceptable Offers."" Journal of Economic Behavior & Organization. https://doi.org/10.1016/0167-2681(94)00072-M; Falk et al. 2018. ""Global Evidence on Economic Preferences."" Quarterly Journal of Economics. https://doi.org/10.1093/qje/qjy013"
C19	Own-payoff computation accuracy	Accuracy in calculating payoffs using private chip values and checking whether trades are possible with the available chips.	0 = repeated clearly dominated or payoff-miscalculated choices; 5 = occasional errors or partial consistency; 10 = consistently payoff-coherent choices.	Code: D. Evidence: own surplus, feasibility, inventory, explicit confusion reported in the participant survey. Interpretation limit: Treat this as a feature assessing accurate use of the payoff rules, not personality; nonstandard preferences are not automatically errors.	"Gueth, Schmittberger, and Schwarze. 1982. ""An Experimental Analysis of Ultimatum Bargaining."" Journal of Economic Behavior & Organization. https://doi.org/10.1016/0167-2681(82)90011-7; Kagel, Kim, and Moser. 1996. ""Fairness in Ultimatum Games with Asymmetric Information and Asymmetric Payoffs."" Games and Economic Behavior. https://doi.org/10.1006/game.1996.0026"
C20	Feedback-based strategic adaptation	Degree to which offers and responses change coherently following acceptance, rejection, and payoff feedback.	0 = no coherent update across repeated feedback; 5 = occasional or noisy updating; 10 = repeated, directionally coherent improvement or strategy change.	Code: O/D. Evidence: within-game policy changes after feedback. Interpretation limit: High activity or self-reported effort alone is not adaptation.	"Erev and Roth. 1998. ""Predicting How People Play Games: Reinforcement Learning in Experimental Games with Unique, Mixed Strategy Equilibria."" American Economic Review. https://www.jstor.org/stable/117009; Rubinstein. 1982. ""Perfect Equilibrium in a Bargaining Model."" Econometrica. https://www.jstor.org/stable/1912531"
B01	Strategic iteration depth	How strongly an observed request supports successive reasoning about the opponent's response.	No iterative response to the opponent; an unstrategic/default request / One-step or weakly diagnostic strategic adjustment / A request diagnostic of deeper recursive reasoning under the stated bonus rule	A rule in which iterated reasoning implies an ordered ladder or otherwise distinct strategic requests	Arad & Rubinstein (2012); Nagel (1995); Camerer, Ho & Chong (2004)
B02	Opponent-belief sophistication and hedging	How strongly an observed request supports a response to uncertainty about the opponent's choice.	Choice treats the opponent as irrelevant or follows a fixed default / Simple point belief or modest hedge / Choice is diagnostic of a strategically guarded response to uncertainty about the opponent	The request must distinguish an opponent-contingent hedge/best response from endpoint, payoff, and focal alternatives	Goeree, Louis & Zhang (2018); Arad & Rubinstein (2012)
B03	Payoff and incentive sensitivity	The extent to which an observed request reflects the material payoff consequences of the stated rule.	Ignores material payoff differences or the game-specific points schedule / Partly trades base points against bonus prospects / Closely tracks the game-specific payoff consequences and avoids costly, low-return actions	Choice-level payoff facts such as regret, dominance, base-point sacrifice, or response to the transformed points rule	McKelvey & Palfrey (1995); Manning & Horton (2026)
B04	Upper-endpoint salience	The extent to which an observed request suggests attraction to the upper endpoint beyond what payoff incentives explain.	No unexplained attraction to the maximum request / Endpoint pull is plausible but confounded with incentives / Defaults to the upper endpoint even when strategic or payoff considerations point elsewhere	Upper-endpoint choice or a diagnostically close alternative, interpreted relative to payoff incentives	Arad & Rubinstein (2012)
B05	Payoff-computation precision	How precisely an observed request follows a payoff-relevant best response or rule-specific target.	Choice is a clear arithmetic/optimization error or dominated near-miss / Ambiguous or moderately precise execution / Precisely executes a payoff-relevant best response or rule-specific target	A diagnostic payoff comparison, best-response fact, dominance fact, or exact rule target	Goeree, Louis & Zhang (2018); McKelvey & Palfrey (1995)
B06	Bonus pursuit versus security	The extent to which an observed request sacrifices secure base payoff to pursue the contingent bonus.	Protects secure/base payoff and avoids uncertain bonus pursuit / Balanced trade-off / Sacrifices substantial secure/base payoff to pursue the contingent bonus	The bonus must be attainable and the request must reveal a meaningful bonus-versus-base-payoff trade-off	Li & Rong (2018); Manning & Horton (2026)
B07	Instruction comprehension and adherence	The consistency of the observed request and associated comprehension checks with the stated rules.	Response/check evidence is inconsistent with the stated rules / Mixed or weak evidence of understanding / Choice and comprehension checks are jointly coherent with the stated rules	Choice coherence plus aggregated comprehension-check performance for the same payoff-design–choice pair	Feature assessing understanding of the game instructions; not a personality construct


==> anc/feature_identification.tsv <==
feature_id	feature	numerical_value_percent	median	interquartile_range	learning_rank
P01	Baseline cooperation propensity	100.0	9.0	[6.0, 10.0]	3
P02	Costly contribution orientation	100.0	8.0	[6.0, 10.0]	6
P03	Opportunistic withholding	100.0	1.0	[0.0, 4.0]	4
P04	Peer-responsive cooperation	87.7	5.0	[1.0, 5.0]	8
P05	Threshold cooperation	73.0	1.0	[0.0, 2.0]	10
P06	Contribution volatility	98.7	1.0	[0.0, 5.0]	2
P07	Directional learning trend	74.6	5.0	[5.0, 5.0]	---
P08	Withdrawal after adverse peer behavior (Leading feature)	85.5	1.0	[0.0, 5.0]	1
P09	Recovery after peer improvement	44.5	7.0	[6.0, 8.0]	---
P10	Endgame contribution change	89.0	5.0	[5.0, 5.0]	7
P11	Initial cooperative optimism	100.0	10.0	[5.0, 10.0]	11
P12	Exploitation sensitivity	74.5	2.0	[0.0, 6.0]	5
P13	Rule comprehension (Second selected feature)	99.9	9.0	[8.0, 9.0]	9
P14	Forward planning	51.8	5.0	[5.0, 6.0]	---
P15	Punishment propensity	49.6	2.0	[0.0, 6.0]	16
P16	Low-contributor punishment selectivity	23.7	8.0	[8.0, 9.0]	---
P17	Punishment direction	25.8	9.0	[8.0, 10.0]	---
P18	Cooperation response after received punishment	28.9	6.0	[5.0, 8.0]	---
P19	Reward propensity	49.3	0.0	[0.0, 5.0]	18
P20	High-contributor reward selectivity	24.6	7.0	[3.0, 8.0]	---
P21	Relationship-contingent reward	14.6	6.0	[2.0, 7.0]	---
P22	Cooperation response after received reward	34.4	5.0	[5.0, 5.0]	---
P23	Chat engagement	51.1	5.0	[0.0, 8.0]	13
P24	Coordination leadership	47.8	2.0	[0.0, 6.0]	15
P25	Commitment making	46.4	0.0	[0.0, 2.0]	19
P26	Cooperation-norm appeals	46.9	0.0	[0.0, 3.0]	17
P27	Responsive and affiliative communication	48.1	4.0	[0.0, 7.0]	14
P28	Blame and conflict escalation	47.6	0.0	[0.0, 2.0]	12
P29	Repair communication	31.2	0.0	[0.0, 1.0]	---
P30	Message-action inconsistency	38.6	0.0	[0.0, 4.0]	---
C01	Own-surplus protection	100.0	8.0	[5.0, 9.0]	5
C02	Integrative trade search (Second selected feature)	100.0	5.0	[4.0, 6.0]	4
C03	Preference for equal exchange quantities	98.6	5.0	[4.0, 7.0]	11
C04	Relative-outcome concern	6.9	2.0	[2.0, 5.5]	---
C05	Proposal claim level	100.0	7.0	[6.0, 8.0]	2
C06	Acceptance-calibrated offer adaptation	97.2	5.0	[4.0, 6.0]	10
C07	Package breadth (Leading feature)	100.0	6.0	[5.0, 7.0]	1
C08	Exchange-ratio simplicity	100.0	8.0	[7.0, 9.0]	9
C09	Inventory and option-value planning	100.0	5.0	[4.0, 7.0]	3
C10	Own-surplus acceptance threshold	97.9	4.0	[3.0, 6.0]	14
C11	Profitable-offer uptake	95.8	7.0	[5.0, 9.0]	15
C12	Fairness-motivated rejection	3.5	2.0	[1.0, 2.0]	---
C13	Strategic rejection and delay	34.0	2.0	[1.0, 3.0]	---
C14	Counterpart-value belief updating	98.6	5.0	[3.0, 6.0]	8
C15	Counterparty-contingent adaptation	39.6	2.0	[1.0, 3.0]	---
C16	Relationship conditioning strength	32.6	1.0	[1.0, 2.0]	---
C17	Endgame urgency	98.6	5.0	[3.0, 6.0]	6
C18	Breakdown tolerance	99.3	5.0	[4.0, 6.0]	13
C19	Own-payoff computation accuracy	100.0	8.0	[5.0, 9.0]	12
C20	Feedback-based strategic adaptation	100.0	5.0	[4.0, 6.0]	7
B01	Strategic iteration depth	12.0	2.0	[1.0, 4.0]	5
B02	Opponent-belief sophistication and hedging	21.1	5.0	[1.0, 6.0]	7
B03	Payoff and incentive sensitivity (Leading feature)	99.7	7.0	[6.0, 9.0]	1
B04	Upper-endpoint salience	87.3	1.0	[0.0, 5.0]	2
B05	Payoff-computation precision	96.8	5.0	[2.0, 8.0]	3
B06	Bonus pursuit versus security	89.3	8.0	[1.0, 8.0]	4
B07	Instruction comprehension and adherence (Second selected feature)	100.0	10.0	[5.0, 10.0]	6

